MultiK: A Framework for Orchestrating Multiple Specialized Kernels

We present, MultiK, a Linux-based framework 1 that reduces the attack surface for operating system kernels by reducing code bloat. MultiK "orchestrates" multiple kernels that are specialized for individual applications in a transparent manner. This framework is flexible to accommodate different kernel code reduction techniques and, most importantly, run the specialized kernels with near-zero additional runtime overheads. MultiK avoids the overheads of virtualization and runs natively on the system. For instance, an Apache instance is shown to run on a kernel that has (a) 93.68% of its code reduced, (b) 19 of 23 known kernel vulnerabilities eliminated and (c) with negligible performance overheads (0.19%). MultiK is a framework that can integrate with existing code reduction and OS security techniques. We demonstrate this by using D-KUT and S-KUT -- two methods to profile and eliminate unwanted kernel code. The whole process is transparent to the user applications because MultiK does not require a recompilation of the application.

==> code/example.c <==
static int
ptrace_has_cap(struct user_namespace *ns, unsigned int mode) {
    //...
    return has_ns_capability(current, ns, CAP_SYS_PTRACE);
}
static int
__ptrace_may_access(struct task_struct *task, unsigned int mode) {
    //...
    if (ptrace_has_cap(tcred->user_ns, mode))
    goto ok;
    //...
}

